Reassessing the gallium anomaly using self-consistent electron wave functions

The gallium anomaly, a persistent discrepancy exceeding $4\sigma$ in the $^{71}$Ga neutrino capture rates from $^{51}$Cr and $^{37}$Ar radioactive sources by the GALLEX, SAGE, and recently BEST experiments, has challenged particle physics and nuclear theory for over three decades. We present a new calculation of the neutrino capture cross section, abandoning the conventional leading-order approximation for electronic wave functions by numerically solving the Dirac-Coulomb equation for both bound and continuum electron states. Finally, we reevaluate the gallium anomaly, updating its global significance and presenting the most up-to-date status of its interpretation in terms of sterile neutrinos.

==> anc/README.txt <==
Reference Paper: arXiv:2507.13103 (PRD DOI: https://doi.org/10.1103/pz8g-zz1b)

Title: Reassessing the gallium anomaly using self-consistent electron wave functions
Authors: M. Cadeddu, N. Cargioli, G. Carotenuto, F. Dordei, L. Ferro and C. Giunti

DATA RELEASE: Exclusion Curves and Chi-Square Maps for Figure 5

DESCRIPTION
===========
This repository contains the numerical data underlying Figure 5 of the paper arXiv:2507.13103. The data allows for the reproduction of the 2-sigma(95.45% C.L.) exclusion contours in the (sin^2 2theta, Delta m^2) parameter space for the sterile neutrino hypothesis.

We provide results for two different evaluations of the cross-section contributions from excited states in 71Ge, derived from different charge-exchange reaction data:
1. "pn"  : Excited states contributions derived from (p,n) reaction data.
2. "HeT" : Excited states contributions derived from (3He,t) reaction data.

CONTENTS AND FILE STRUCTURE
===========================

1. CHI-SQUARE MAPS
------------------
Files: chi2-HeT.txt, chi2-pn.txt, dm2.txt, st2.txt

These files contains the full delta-chi-square maps, allowing users to compute exclusion regions at any Confidence Level (C.L.) for 2 degrees of freedom.

* Grid Axes:
  - st2.dat  : Grid points for sin^2 2theta (Rows)
  - dm2.dat  : Grid points for Delta m^2 [eV^2] (Columns)

* Chi-Square Matrices:
  - chi2-pn.dat  : Chi^2 map using (p,n) data for excited states.
  - chi2-HeT.dat : Chi^2 map using (3He,t) data for excited states.

  Usage: To obtain the exclusion region at a specific C.L. (2 d.o.f.), apply the corresponding cut to the Delta chi^2 values (e.g., > 6.18 for 2 sigma/95.45%).

2. 2-SIGMA EXCLUSION CONTOURS
-----------------------------
Files: contour-HeT-9545-1-lev.txt, contour-HeT-9545-2-lev.txt, contour-pn-9545-1-lev.txt, contour-pn-9545-2-lev.txt

These files contains the coordinates of the 2-sigma (95.45% C.L.) exclusion 
contours shown in Figure 5. The columns in each file are:
  [Col 1: sin^2 2theta]   [Col 2: Delta m^2 (eV^2)]

* Files for (p,n) data ("pn" scenario):
  - contour-pn-9545-1-lev.dat  : Upper exclusion curve.
  - contour-pn-9545-2-lev.dat  : Lower "island" exclusion region.

* Files for (3He,t) data ("HeT" scenario):
  - contour-HeT-9545-1-lev.dat : Upper exclusion curve.
  - contour-HeT-9545-2-lev.dat : Lower "island" exclusion region.



==> anc/contour-HeT-9545-1-lev.txt <==
1.6982e-01 1.1099e+00
1.6870e-01 1.1220e+00
1.6709e-01 1.1482e+00
1.6631e-01 1.1749e+00
1.6630e-01 1.2023e+00
1.6710e-01 1.2303e+00
1.6871e-01 1.2589e+00
1.6982e-01 1.2719e+00
1.7123e-01 1.2882e+00
1.7378e-01 1.3100e+00
1.7475e-01 1.3183e+00
1.7783e-01 1.3385e+00
1.7945e-01 1.3490e+00
1.8197e-01 1.3621e+00
1.8558e-01 1.3804e+00
1.8621e-01 1.3830e+00
1.9055e-01 1.4007e+00
1.9358e-01 1.4125e+00
1.9498e-01 1.4172e+00
1.9953e-01 1.4317e+00
2.0417e-01 1.4454e+00
2.0419e-01 1.4454e+00
2.0893e-01 1.4572e+00
2.1380e-01 1.4683e+00
2.1878e-01 1.4786e+00
2.1902e-01 1.4791e+00
2.2387e-01 1.4876e+00
2.2909e-01 1.4958e+00
2.3442e-01 1.5032e+00
2.3988e-01 1.5099e+00
2.4331e-01 1.5136e+00
2.4547e-01 1.5157e+00
2.5119e-01 1.5207e+00
2.5704e-01 1.5249e+00
2.6303e-01 1.5284e+00
2.6915e-01 1.5312e+00
2.7542e-01 1.5334e+00
2.8184e-01 1.5348e+00
2.8840e-01 1.5355e+00
2.9512e-01 1.5356e+00
3.0200e-01 1.5351e+00
3.0903e-01 1.5339e+00
3.1623e-01 1.5322e+00
3.2359e-01 1.5298e+00
3.3113e-01 1.5269e+00
3.3884e-01 1.5233e+00
3.4674e-01 1.5193e+00
3.5481e-01 1.5147e+00
3.5660e-01 1.5136e+00
3.6308e-01 1.5094e+00
3.7154e-01 1.5034e+00
3.8019e-01 1.4969e+00
3.8905e-01 1.4898e+00
3.9811e-01 1.4823e+00
4.0175e-01 1.4791e+00
4.0738e-01 1.4737e+00
4.1687e-01 1.4640e+00
4.2658e-01 1.4539e+00
4.3425e-01 1.4454e+00
4.3652e-01 1.4425e+00
4.4668e-01 1.4286e+00
4.5709e-01 1.4139e+00
4.5799e-01 1.4125e+00
4.6774e-01 1.3929e+00
4.7357e-01 1.3804e+00
4.7863e-01 1.3616e+00
4.8173e-01 1.3490e+00
4.8290e-01 1.3183e+00
4.7863e-01 1.2911e+00
4.7816e-01 1.2882e+00
4.6833e-01 1.2589e+00
4.6774e-01 1.2577e+00
4.5709e-01 1.2354e+00
4.5461e-01 1.2303e+00
4.4668e-01 1.2168e+00
4.3824e-01 1.2023e+00
4.3652e-01 1.1996e+00
4.2658e-01 1.1848e+00
4.2005e-01 1.1749e+00
4.1687e-01 1.1704e+00
4.0738e-01 1.1572e+00
4.0088e-01 1.1482e+00
3.9811e-01 1.1444e+00
3.8905e-01 1.1324e+00
3.8128e-01 1.1220e+00
3.8019e-01 1.1206e+00
3.7154e-01 1.1094e+00
3.6308e-01 1.0985e+00
3.6149e-01 1.0965e+00
3.5481e-01 1.0880e+00
3.4674e-01 1.0778e+00
3.4169e-01 1.0715e+00
3.3884e-01 1.0678e+00
3.3113e-01 1.0583e+00
3.2359e-01 1.0491e+00
3.2192e-01 1.0471e+00
3.1623e-01 1.0402e+00
3.0903e-01 1.0316e+00
3.0200e-01 1.0236e+00
3.0175e-01 1.0233e+00
2.9512e-01 1.0158e+00
2.8840e-01 1.0086e+00
2.8184e-01 1.0018e+00
2.7984e-01 1.0000e+00
2.7542e-01 9.9560e-01
2.6915e-01 9.8994e-01
2.6303e-01 9.8497e-01
2.5704e-01 9.8069e-01
2.5137e-01 9.7724e-01
2.5119e-01 9.7712e-01
2.4547e-01 9.7426e-01
2.3988e-01 9.7224e-01
2.3442e-01 9.7111e-01
2.2909e-01 9.7092e-01
2.2387e-01 9.7170e-01
2.1878e-01 9.7349e-01
2.1380e-01 9.7635e-01
2.1268e-01 9.7724e-01
2.0893e-01 9.8040e-01
2.0417e-01 9.8566e-01
1.9953e-01 9.9233e-01
1.9522e-01 1.0000e+00
1.9498e-01 1.0005e+00
1.9055e-01 1.0104e+00
1.8621e-01 1.0222e+00
1.8584e-01 1.0233e+00
1.8197e-01 1.0368e+00
1.7940e-01 1.0471e+00
1.7783e-01 1.0546e+00
1.7466e-01 1.0715e+00
1.7378e-01 1.0774e+00
1.7117e-01 1.0965e+00
1.6982e-01 1.1099e+00


==> anc/contour-HeT-9545-2-lev.txt <==
5.3109e-01 1.0000e+02
5.3140e-01 9.7724e+01
5.3025e-01 9.5499e+01
5.2793e-01 9.3325e+01
5.2775e-01 9.1201e+01
5.3042e-01 8.9125e+01
5.3162e-01 8.7096e+01
5.3015e-01 8.5114e+01
5.3095e-01 8.3176e+01
5.3223e-01 8.1283e+01
5.2914e-01 7.9433e+01
5.2860e-01 7.7625e+01
5.2986e-01 7.5858e+01
5.2676e-01 7.4131e+01
5.2981e-01 7.2444e+01
5.2992e-01 7.0795e+01
5.2999e-01 6.9183e+01
5.3284e-01 6.7608e+01
5.2998e-01 6.6069e+01
5.3315e-01 6.4565e+01
5.2874e-01 6.3096e+01
5.3173e-01 6.1660e+01
5.2689e-01 6.0256e+01
5.3042e-01 5.8884e+01
5.2575e-01 5.7544e+01
5.3039e-01 5.6234e+01
5.2617e-01 5.4954e+01
5.3141e-01 5.3703e+01
5.2897e-01 5.2481e+01
5.3190e-01 5.1286e+01
5.3271e-01 5.0119e+01
5.3057e-01 4.8978e+01
5.3475e-01 4.7863e+01
5.2982e-01 4.6774e+01
5.3212e-01 4.5709e+01
5.3181e-01 4.4668e+01
5.2644e-01 4.3652e+01
5.3083e-01 4.2658e+01
5.2793e-01 4.1687e+01
5.2481e-01 4.0921e+01
5.2398e-01 4.0738e+01
5.2481e-01 4.0616e+01
5.2988e-01 3.9811e+01
5.2718e-01 3.8905e+01
5.2481e-01 3.8242e+01
5.2391e-01 3.8019e+01
5.2481e-01 3.7912e+01
5.3069e-01 3.7154e+01
5.3025e-01 3.6308e+01
5.2602e-01 3.5481e+01
5.3122e-01 3.4674e+01
5.3444e-01 3.3884e+01
5.3045e-01 3.3113e+01
5.3014e-01 3.2359e+01
5.3557e-01 3.1623e+01
5.3570e-01 3.0903e+01
5.3081e-01 3.0200e+01
5.3073e-01 2.9512e+01
5.3550e-01 2.8840e+01
5.3493e-01 2.8184e+01
5.2936e-01 2.7542e+01
5.2608e-01 2.6915e+01
5.3091e-01 2.6303e+01
5.3305e-01 2.5704e+01
5.2892e-01 2.5119e+01
5.2481e-01 2.4788e+01
5.2153e-01 2.4547e+01
5.2077e-01 2.3988e+01
5.2481e-01 2.3670e+01
5.2747e-01 2.3442e+01
5.2992e-01 2.2909e+01
5.2665e-01 2.2387e+01
5.2481e-01 2.2265e+01
5.1845e-01 2.1878e+01
5.1686e-01 2.1380e+01
5.2372e-01 2.0893e+01
5.2481e-01 2.0811e+01
5.2970e-01 2.0417e+01
5.3063e-01 1.9953e+01
5.2752e-01 1.9498e+01
5.2481e-01 1.9325e+01
5.2013e-01 1.9055e+01
5.1916e-01 1.8621e+01
5.2481e-01 1.8306e+01
5.2663e-01 1.8197e+01
5.3340e-01 1.7783e+01
5.3586e-01 1.7378e+01
5.3551e-01 1.6982e+01
5.3204e-01 1.6596e+01
5.2695e-01 1.6218e+01
5.2584e-01 1.5849e+01
5.3103e-01 1.5488e+01
5.3703e-01 1.5141e+01
5.3712e-01 1.5136e+01
5.3877e-01 1.4791e+01
5.3920e-01 1.4454e+01
5.3967e-01 1.4125e+01
5.3703e-01 1.3820e+01
5.3687e-01 1.3804e+01
5.3101e-01 1.3490e+01
5.2867e-01 1.3183e+01
5.3144e-01 1.2882e+01
5.3610e-01 1.2589e+01
5.3703e-01 1.2516e+01
5.3952e-01 1.2303e+01
5.4076e-01 1.2023e+01
5.4009e-01 1.1749e+01
5.3948e-01 1.1482e+01
5.3880e-01 1.1220e+01
5.3703e-01 1.1111e+01
5.3436e-01 1.0965e+01
5.2600e-01 1.0715e+01
5.2481e-01 1.0667e+01
5.1950e-01 1.0471e+01
5.2020e-01 1.0233e+01
5.2481e-01 1.0063e+01
5.2637e-01 1.0000e+01
5.3221e-01 9.7724e+00
5.3489e-01 9.5499e+00
5.3563e-01 9.3325e+00
5.3697e-01 9.1201e+00
5.3703e-01 9.1124e+00
5.3848e-01 8.9125e+00
5.3830e-01 8.7096e+00
5.3703e-01 8.6256e+00
5.3512e-01 8.5114e+00
5.2881e-01 8.3176e+00
5.2481e-01 8.2312e+00
5.1970e-01 8.1283e+00
5.1286e-01 8.0110e+00
5.0866e-01 7.9433e+00
5.0119e-01 7.8137e+00
4.9801e-01 7.7625e+00
4.9122e-01 7.5858e+00
4.9108e-01 7.4131e+00
4.9772e-01 7.2444e+00
5.0119e-01 7.1922e+00
5.0826e-01 7.0795e+00
5.1286e-01 7.0087e+00
5.1839e-01 6.9183e+00
5.2481e-01 6.7731e+00
5.2531e-01 6.7608e+00
5.2815e-01 6.6069e+00
5.2858e-01 6.4565e+00
5.2826e-01 6.3096e+00
5.2826e-01 6.1660e+00
5.2837e-01 6.0256e+00
5.2731e-01 5.8884e+00
5.2481e-01 5.8060e+00
5.2305e-01 5.7544e+00
5.1391e-01 5.6234e+00
5.1286e-01 5.6134e+00
5.0119e-01 5.5098e+00
4.9945e-01 5.4954e+00
4.8978e-01 5.4282e+00
4.8109e-01 5.3703e+00
4.7863e-01 5.3539e+00
4.6774e-01 5.2846e+00
4.6175e-01 5.2481e+00
4.5709e-01 5.2135e+00
4.4668e-01 5.1393e+00
4.4509e-01 5.1286e+00
4.3652e-01 5.0383e+00
4.3386e-01 5.0119e+00
4.2935e-01 4.8978e+00
4.3089e-01 4.7863e+00
4.3652e-01 4.6863e+00
4.3697e-01 4.6774e+00
4.4568e-01 4.5709e+00
4.4668e-01 4.5615e+00
4.5616e-01 4.4668e+00
4.5709e-01 4.4590e+00
4.6767e-01 4.3652e+00
4.6774e-01 4.3646e+00
4.7863e-01 4.2724e+00
4.7938e-01 4.2658e+00
4.8978e-01 4.1766e+00
4.9067e-01 4.1687e+00
5.0081e-01 4.0738e+00
5.0119e-01 4.0697e+00
5.0899e-01 3.9811e+00
5.1286e-01 3.9261e+00
5.1522e-01 3.8905e+00
5.1934e-01 3.8019e+00
5.2187e-01 3.7154e+00
5.2331e-01 3.6308e+00
5.2418e-01 3.5481e+00
5.2481e-01 3.4798e+00
5.2491e-01 3.4674e+00
5.2568e-01 3.3884e+00
5.2644e-01 3.3113e+00
5.2691e-01 3.2359e+00
5.2664e-01 3.1623e+00
5.2519e-01 3.0903e+00
5.2481e-01 3.0814e+00
5.2190e-01 3.0200e+00
5.1672e-01 2.9512e+00
5.1286e-01 2.9143e+00
5.0946e-01 2.8840e+00
5.0119e-01 2.8255e+00
5.0012e-01 2.8184e+00
4.8978e-01 2.7608e+00
4.8854e-01 2.7542e+00
4.7863e-01 2.7088e+00
4.7471e-01 2.6915e+00
4.6774e-01 2.6643e+00
4.5875e-01 2.6303e+00
4.5709e-01 2.6246e+00
4.4668e-01 2.5909e+00
4.4018e-01 2.5704e+00
4.3652e-01 2.5599e+00
4.2658e-01 2.5326e+00
4.1882e-01 2.5119e+00
4.1687e-01 2.5071e+00
4.0738e-01 2.4851e+00
3.9811e-01 2.4642e+00
3.9363e-01 2.4547e+00
3.8905e-01 2.4455e+00
3.8019e-01 2.4289e+00
3.7154e-01 2.4134e+00
3.6308e-01 2.3990e+00
3.6298e-01 2.3988e+00
3.5481e-01 2.3869e+00
3.4674e-01 2.3759e+00
3.3884e-01 2.3660e+00
3.3113e-01 2.3573e+00
3.2359e-01 2.3497e+00
3.1716e-01 2.3442e+00
3.1623e-01 2.3435e+00
3.0903e-01 2.3387e+00
3.0200e-01 2.3351e+00
2.9512e-01 2.3328e+00
2.8840e-01 2.3318e+00
2.8184e-01 2.3320e+00
2.7542e-01 2.3336e+00
2.6915e-01 2.3367e+00
2.6303e-01 2.3412e+00
2.5987e-01 2.3442e+00
2.5704e-01 2.3474e+00
2.5119e-01 2.3556e+00
2.4547e-01 2.3655e+00
2.3988e-01 2.3774e+00
2.3442e-01 2.3912e+00
2.3178e-01 2.3988e+00
2.2909e-01 2.4081e+00
2.2387e-01 2.4283e+00
2.1878e-01 2.4512e+00
2.1807e-01 2.4547e+00
2.1380e-01 2.4806e+00
2.0922e-01 2.5119e+00
2.0893e-01 2.5145e+00
2.0417e-01 2.5595e+00
2.0312e-01 2.5704e+00
1.9953e-01 2.6207e+00
1.9888e-01 2.6303e+00
1.9600e-01 2.6915e+00
1.9498e-01 2.7249e+00
1.9413e-01 2.7542e+00
1.9304e-01 2.8184e+00
1.9255e-01 2.8840e+00
1.9253e-01 2.9512e+00
1.9285e-01 3.0200e+00
1.9342e-01 3.0903e+00
1.9416e-01 3.1623e+00
1.9498e-01 3.2347e+00
1.9500e-01 3.2359e+00
1.9589e-01 3.3113e+00
1.9676e-01 3.3884e+00
1.9757e-01 3.4674e+00
1.9828e-01 3.5481e+00
1.9887e-01 3.6308e+00
1.9936e-01 3.7154e+00
1.9953e-01 3.7500e+00
1.9977e-01 3.8019e+00
2.0018e-01 3.8905e+00
2.0069e-01 3.9811e+00
2.0141e-01 4.0738e+00
2.0249e-01 4.1687e+00
2.0410e-01 4.2658e+00
2.0417e-01 4.2691e+00
2.0634e-01 4.3652e+00
2.0893e-01 4.4538e+00
2.0932e-01 4.4668e+00
2.1305e-01 4.5709e+00
2.1380e-01 4.5898e+00
2.1736e-01 4.6774e+00
2.1878e-01 4.7138e+00
2.2170e-01 4.7863e+00
2.2387e-01 4.8583e+00
2.2508e-01 4.8978e+00
2.2637e-01 5.0119e+00
2.2488e-01 5.1286e+00
2.2387e-01 5.1580e+00
2.2100e-01 5.2481e+00
2.1878e-01 5.2977e+00
2.1577e-01 5.3703e+00
2.1380e-01 5.4140e+00
2.1037e-01 5.4954e+00
2.0893e-01 5.5327e+00
2.0563e-01 5.6234e+00
2.0417e-01 5.6759e+00
2.0208e-01 5.7544e+00
1.9990e-01 5.8884e+00
1.9953e-01 5.9509e+00
1.9908e-01 6.0256e+00
1.9934e-01 6.1660e+00
1.9953e-01 6.1898e+00
2.0043e-01 6.3096e+00
2.0212e-01 6.4565e+00
2.0417e-01 6.5977e+00
2.0431e-01 6.6069e+00
2.0699e-01 6.7608e+00
2.0893e-01 6.8592e+00
2.1012e-01 6.9183e+00
2.1340e-01 7.0795e+00
2.1380e-01 7.1035e+00
2.1615e-01 7.2444e+00
2.1751e-01 7.4131e+00
2.1698e-01 7.5858e+00
2.1495e-01 7.7625e+00
2.1380e-01 7.8500e+00
2.1262e-01 7.9433e+00
2.1098e-01 8.1283e+00
2.1033e-01 8.3176e+00
2.1028e-01 8.5114e+00
2.1019e-01 8.7096e+00
2.0972e-01 8.9125e+00
2.0907e-01 9.1201e+00
2.0893e-01 9.2725e+00
2.0888e-01 9.3325e+00
2.0893e-01 9.3456e+00
2.0977e-01 9.5499e+00
2.1208e-01 9.7724e+00
2.1380e-01 9.8926e+00
2.1535e-01 1.0000e+01
2.1826e-01 1.0233e+01
2.1878e-01 1.0370e+01
2.1916e-01 1.0471e+01
2.1878e-01 1.0527e+01
2.1750e-01 1.0715e+01
2.1443e-01 1.0965e+01
2.1380e-01 1.1028e+01
2.1193e-01 1.1220e+01
2.1117e-01 1.1482e+01
2.1199e-01 1.1749e+01
2.1338e-01 1.2023e+01
2.1380e-01 1.2135e+01
2.1441e-01 1.2303e+01
2.1487e-01 1.2589e+01
2.1547e-01 1.2882e+01
2.1643e-01 1.3183e+01
2.1664e-01 1.3490e+01
2.1528e-01 1.3804e+01
2.1380e-01 1.4027e+01
2.1316e-01 1.4125e+01
2.1145e-01 1.4454e+01
2.1106e-01 1.4791e+01
2.1266e-01 1.5136e+01
2.1380e-01 1.5289e+01
2.1529e-01 1.5488e+01
2.1583e-01 1.5849e+01
2.1380e-01 1.6214e+01
2.1378e-01 1.6218e+01
2.1184e-01 1.6596e+01
2.1096e-01 1.6982e+01
2.1021e-01 1.7378e+01
2.0978e-01 1.7783e+01
2.1108e-01 1.8197e+01
2.1346e-01 1.8621e+01
2.1295e-01 1.9055e+01
2.0941e-01 1.9498e+01
2.0893e-01 1.9626e+01
2.0774e-01 1.9953e+01
2.0880e-01 2.0417e+01
2.0893e-01 2.0458e+01
2.1029e-01 2.0893e+01
2.1129e-01 2.1380e+01
2.1113e-01 2.1878e+01
2.0941e-01 2.2387e+01
2.0893e-01 2.2534e+01
2.0774e-01 2.2909e+01
2.0893e-01 2.3386e+01
2.0907e-01 2.3442e+01
2.1204e-01 2.3988e+01
2.1170e-01 2.4547e+01
2.0994e-01 2.5119e+01
2.0975e-01 2.5704e+01
2.1074e-01 2.6303e+01
2.1295e-01 2.6915e+01
2.1281e-01 2.7542e+01
2.1077e-01 2.8184e+01
2.1153e-01 2.8840e+01
2.1348e-01 2.9512e+01
2.1323e-01 3.0200e+01
2.1190e-01 3.0903e+01
2.1139e-01 3.1623e+01
2.1347e-01 3.2359e+01
2.1254e-01 3.3113e+01
2.1075e-01 3.3884e+01
2.1138e-01 3.4674e+01
2.1243e-01 3.5481e+01
2.1052e-01 3.6308e+01
2.0981e-01 3.7154e+01
2.1174e-01 3.8019e+01
2.1037e-01 3.8905e+01
2.0941e-01 3.9811e+01
2.1158e-01 4.0738e+01
2.1037e-01 4.1687e+01
2.1022e-01 4.2658e+01
2.1198e-01 4.3652e+01
2.1104e-01 4.4668e+01
2.1147e-01 4.5709e+01
2.1260e-01 4.6774e+01
2.1134e-01 4.7863e+01
2.1265e-01 4.8978e+01
2.1158e-01 5.0119e+01
2.1158e-01 5.1286e+01
2.1187e-01 5.2481e+01
2.1029e-01 5.3703e+01
2.1173e-01 5.4954e+01
2.1002e-01 5.6234e+01
2.1140e-01 5.7544e+01
2.0996e-01 5.8884e+01
2.1164e-01 6.0256e+01
2.1068e-01 6.1660e+01
2.1231e-01 6.3096e+01
2.1120e-01 6.4565e+01
2.1245e-01 6.6069e+01
2.1123e-01 6.7608e+01
2.1179e-01 6.9183e+01
2.1114e-01 7.0795e+01
2.1063e-01 7.2444e+01
2.1128e-01 7.4131e+01
2.1029e-01 7.5858e+01
2.1111e-01 7.7625e+01
2.1150e-01 7.9433e+01
2.1104e-01 8.1283e+01
2.1184e-01 8.3176e+01
2.1206e-01 8.5114e+01
2.1115e-01 8.7096e+01
2.1090e-01 8.9125e+01
2.1125e-01 9.1201e+01
2.1116e-01 9.3325e+01
2.1083e-01 9.5499e+01
2.1097e-01 9.7724e+01
2.1156e-01 1.0000e+02


==> anc/contour-pn-9545-1-lev.txt <==
1.5849e-01 1.1645e+00
1.5835e-01 1.1749e+00
1.5849e-01 1.1927e+00
1.5856e-01 1.2023e+00
1.5938e-01 1.2303e+00
1.6083e-01 1.2589e+00
1.6218e-01 1.2775e+00
1.6296e-01 1.2882e+00
1.6586e-01 1.3183e+00
1.6596e-01 1.3191e+00
1.6961e-01 1.3490e+00
1.6982e-01 1.3504e+00
1.7378e-01 1.3765e+00
1.7438e-01 1.3804e+00
1.7783e-01 1.3992e+00
1.8037e-01 1.4125e+00
1.8197e-01 1.4198e+00
1.8621e-01 1.4382e+00
1.8796e-01 1.4454e+00
1.9055e-01 1.4550e+00
1.9498e-01 1.4703e+00
1.9775e-01 1.4791e+00
1.9953e-01 1.4843e+00
2.0417e-01 1.4969e+00
2.0893e-01 1.5086e+00
2.1118e-01 1.5136e+00
2.1380e-01 1.5190e+00
2.1878e-01 1.5284e+00
2.2387e-01 1.5367e+00
2.2909e-01 1.5440e+00
2.3313e-01 1.5488e+00
2.3442e-01 1.5503e+00
2.3988e-01 1.5556e+00
2.4547e-01 1.5598e+00
2.5119e-01 1.5630e+00
2.5704e-01 1.5652e+00
2.6303e-01 1.5665e+00
2.6915e-01 1.5667e+00
2.7542e-01 1.5660e+00
2.8184e-01 1.5644e+00
2.8840e-01 1.5618e+00
2.9512e-01 1.5584e+00
3.0200e-01 1.5541e+00
3.0903e-01 1.5490e+00
3.0920e-01 1.5488e+00
3.1623e-01 1.5430e+00
3.2359e-01 1.5368e+00
3.3113e-01 1.5304e+00
3.3884e-01 1.5240e+00
3.4674e-01 1.5175e+00
3.5138e-01 1.5136e+00
3.5481e-01 1.5106e+00
3.6308e-01 1.5035e+00
3.7154e-01 1.4962e+00
3.8019e-01 1.4888e+00
3.8905e-01 1.4813e+00
3.9159e-01 1.4791e+00
3.9811e-01 1.4730e+00
4.0738e-01 1.4643e+00
4.1687e-01 1.4555e+00
4.2658e-01 1.4466e+00
4.2775e-01 1.4454e+00
4.3652e-01 1.4357e+00
4.4668e-01 1.4245e+00
4.5709e-01 1.4130e+00
4.5748e-01 1.4125e+00
4.6774e-01 1.3971e+00
4.7863e-01 1.3806e+00
4.7879e-01 1.3804e+00
4.8978e-01 1.3511e+00
4.9053e-01 1.3490e+00
4.9278e-01 1.3183e+00
4.8978e-01 1.3030e+00
4.8679e-01 1.2882e+00
4.7863e-01 1.2693e+00
4.7422e-01 1.2589e+00
4.6774e-01 1.2482e+00
4.5727e-01 1.2303e+00
4.5709e-01 1.2300e+00
4.4668e-01 1.2156e+00
4.3749e-01 1.2023e+00
4.3652e-01 1.2010e+00
4.2658e-01 1.1883e+00
4.1687e-01 1.1752e+00
4.1664e-01 1.1749e+00
4.0738e-01 1.1634e+00
3.9811e-01 1.1513e+00
3.9565e-01 1.1482e+00
3.8905e-01 1.1398e+00
3.8019e-01 1.1283e+00
3.7546e-01 1.1220e+00
3.7154e-01 1.1168e+00
3.6308e-01 1.1055e+00
3.5653e-01 1.0965e+00
3.5481e-01 1.0940e+00
3.4674e-01 1.0827e+00
3.3904e-01 1.0715e+00
3.3884e-01 1.0712e+00
3.3113e-01 1.0597e+00
3.2359e-01 1.0480e+00
3.2302e-01 1.0471e+00
3.1623e-01 1.0361e+00
3.0903e-01 1.0241e+00
3.0852e-01 1.0233e+00
3.0200e-01 1.0118e+00
2.9544e-01 1.0000e+00
2.9512e-01 9.9937e-01
2.8840e-01 9.8732e-01
2.8245e-01 9.7724e-01
2.8184e-01 9.7611e-01
2.7542e-01 9.6546e-01
2.6915e-01 9.5579e-01
2.6856e-01 9.5499e-01
2.6303e-01 9.4683e-01
2.5704e-01 9.3897e-01
2.5202e-01 9.3325e-01
2.5119e-01 9.3222e-01
2.4547e-01 9.2642e-01
2.3988e-01 9.2190e-01
2.3442e-01 9.1861e-01
2.2909e-01 9.1657e-01
2.2387e-01 9.1582e-01
2.1878e-01 9.1635e-01
2.1380e-01 9.1816e-01
2.0893e-01 9.2129e-01
2.0417e-01 9.2575e-01
1.9953e-01 9.3167e-01
1.9850e-01 9.3325e-01
1.9498e-01 9.3892e-01
1.9055e-01 9.4774e-01
1.8748e-01 9.5499e-01
1.8621e-01 9.5820e-01
1.8197e-01 9.7054e-01
1.7997e-01 9.7724e-01
1.7783e-01 9.8506e-01
1.7425e-01 1.0000e+00
1.7378e-01 1.0022e+00
1.6982e-01 1.0228e+00
1.6974e-01 1.0233e+00
1.6615e-01 1.0471e+00
1.6596e-01 1.0486e+00
1.6333e-01 1.0715e+00
1.6218e-01 1.0845e+00
1.6119e-01 1.0965e+00
1.5966e-01 1.1220e+00
1.5872e-01 1.1482e+00
1.5849e-01 1.1645e+00


==> anc/contour-pn-9545-2-lev.txt <==
5.3626e-01 1.0000e+02
5.3686e-01 9.7724e+01
5.3554e-01 9.5499e+01
5.3264e-01 9.3325e+01
5.3238e-01 9.1201e+01
5.3571e-01 8.9125e+01
5.3703e-01 8.7099e+01
5.3703e-01 8.7096e+01
5.3703e-01 8.7095e+01
5.3496e-01 8.5114e+01
5.3600e-01 8.3176e+01
5.3703e-01 8.2079e+01
5.3772e-01 8.1283e+01
5.3703e-01 8.0918e+01
5.3396e-01 7.9433e+01
5.3345e-01 7.7625e+01
5.3526e-01 7.5858e+01
5.3118e-01 7.4131e+01
5.3509e-01 7.2444e+01
5.3503e-01 7.0795e+01
5.3487e-01 6.9183e+01
5.3703e-01 6.8217e+01
5.3830e-01 6.7608e+01
5.3703e-01 6.7042e+01
5.3462e-01 6.6069e+01
5.3703e-01 6.5196e+01
5.3865e-01 6.4565e+01
5.3703e-01 6.4102e+01
5.3319e-01 6.3096e+01
5.3703e-01 6.1761e+01
5.3730e-01 6.1660e+01
5.3703e-01 6.1592e+01
5.3123e-01 6.0256e+01
5.3605e-01 5.8884e+01
5.2993e-01 5.7544e+01
5.3599e-01 5.6234e+01
5.3033e-01 5.4954e+01
5.3703e-01 5.3714e+01
5.3709e-01 5.3703e+01
5.3703e-01 5.3682e+01
5.3362e-01 5.2481e+01
5.3703e-01 5.1345e+01
5.3720e-01 5.1286e+01
5.3805e-01 5.0119e+01
5.3703e-01 4.9677e+01
5.3524e-01 4.8978e+01
5.3703e-01 4.8600e+01
5.4029e-01 4.7863e+01
5.3703e-01 4.7240e+01
5.3438e-01 4.6774e+01
5.3703e-01 4.5870e+01
5.3747e-01 4.5709e+01
5.3727e-01 4.4668e+01
5.3703e-01 4.4630e+01
5.3054e-01 4.3652e+01
5.3644e-01 4.2658e+01
5.3294e-01 4.1687e+01
5.2783e-01 4.0738e+01
5.3561e-01 3.9811e+01
5.3201e-01 3.8905e+01
5.2769e-01 3.8019e+01
5.3643e-01 3.7154e+01
5.3564e-01 3.6308e+01
5.2989e-01 3.5481e+01
5.3650e-01 3.4674e+01
5.3703e-01 3.4565e+01
5.4014e-01 3.3884e+01
5.3703e-01 3.3387e+01
5.3515e-01 3.3113e+01
5.3444e-01 3.2359e+01
5.3703e-01 3.2085e+01
5.4112e-01 3.1623e+01
5.4107e-01 3.0903e+01
5.3703e-01 3.0397e+01
5.3531e-01 3.0200e+01
5.3513e-01 2.9512e+01
5.3703e-01 2.9305e+01
5.4100e-01 2.8840e+01
5.4063e-01 2.8184e+01
5.3703e-01 2.7834e+01
5.3375e-01 2.7542e+01
5.2976e-01 2.6915e+01
5.3636e-01 2.6303e+01
5.3703e-01 2.6159e+01
5.3900e-01 2.5704e+01
5.3703e-01 2.5449e+01
5.3426e-01 2.5119e+01
5.2510e-01 2.4547e+01
5.2481e-01 2.4366e+01
5.2412e-01 2.3988e+01
5.2481e-01 2.3948e+01
5.3285e-01 2.3442e+01
5.3624e-01 2.2909e+01
5.3174e-01 2.2387e+01
5.2481e-01 2.2030e+01
5.2166e-01 2.1878e+01
5.1968e-01 2.1380e+01
5.2481e-01 2.1085e+01
5.2801e-01 2.0893e+01
5.3560e-01 2.0417e+01
5.3703e-01 1.9965e+01
5.3707e-01 1.9953e+01
5.3703e-01 1.9948e+01
5.3279e-01 1.9498e+01
5.2481e-01 1.9132e+01
5.2299e-01 1.9055e+01
5.2165e-01 1.8621e+01
5.2481e-01 1.8484e+01
5.3111e-01 1.8197e+01
5.3703e-01 1.7904e+01
5.3936e-01 1.7783e+01
5.4169e-01 1.7378e+01
5.4116e-01 1.6982e+01
5.3727e-01 1.6596e+01
5.3703e-01 1.6582e+01
5.3049e-01 1.6218e+01
5.2841e-01 1.5849e+01
5.3482e-01 1.5488e+01
5.3703e-01 1.5389e+01
5.4229e-01 1.5136e+01
5.4421e-01 1.4791e+01
5.4449e-01 1.4454e+01
5.4494e-01 1.4125e+01
5.4123e-01 1.3804e+01
5.3703e-01 1.3608e+01
5.3428e-01 1.3490e+01
5.3159e-01 1.3183e+01
5.3524e-01 1.2882e+01
5.3703e-01 1.2787e+01
5.4053e-01 1.2589e+01
5.4435e-01 1.2303e+01
5.4562e-01 1.2023e+01
5.4497e-01 1.1749e+01
5.4480e-01 1.1482e+01
5.4439e-01 1.1220e+01
5.3888e-01 1.0965e+01
5.3703e-01 1.0920e+01
5.2800e-01 1.0715e+01
5.2481e-01 1.0614e+01
5.1998e-01 1.0471e+01
5.2114e-01 1.0233e+01
5.2481e-01 1.0131e+01
5.2923e-01 1.0000e+01
5.3703e-01 9.7816e+00
5.3734e-01 9.7724e+00
5.4072e-01 9.5499e+00
5.4138e-01 9.3325e+00
5.4257e-01 9.1201e+00
5.4432e-01 8.9125e+00
5.4435e-01 8.7096e+00
5.4106e-01 8.5114e+00
5.3703e-01 8.3977e+00
5.3399e-01 8.3176e+00
5.2481e-01 8.1560e+00
5.2315e-01 8.1283e+00
5.1286e-01 7.9871e+00
5.0955e-01 7.9433e+00
5.0119e-01 7.8270e+00
4.9635e-01 7.7625e+00
4.8978e-01 7.6215e+00
4.8799e-01 7.5858e+00
4.8768e-01 7.4131e+00
4.8978e-01 7.3707e+00
4.9577e-01 7.2444e+00
5.0119e-01 7.1775e+00
5.0896e-01 7.0795e+00
5.1286e-01 7.0324e+00
5.2203e-01 6.9183e+00
5.2481e-01 6.8714e+00
5.3098e-01 6.7608e+00
5.3521e-01 6.6069e+00
5.3614e-01 6.4565e+00
5.3606e-01 6.3096e+00
5.3644e-01 6.1660e+00
5.3700e-01 6.0256e+00
5.3583e-01 5.8884e+00
5.3021e-01 5.7544e+00
5.2481e-01 5.6935e+00
5.1816e-01 5.6234e+00
5.1286e-01 5.5857e+00
5.0119e-01 5.5059e+00
4.9958e-01 5.4954e+00
4.8978e-01 5.4413e+00
4.7863e-01 5.3799e+00
4.7682e-01 5.3703e+00
4.6774e-01 5.3213e+00
4.5709e-01 5.2637e+00
4.5411e-01 5.2481e+00
4.4668e-01 5.1999e+00
4.3652e-01 5.1340e+00
4.3566e-01 5.1286e+00
4.2658e-01 5.0386e+00
4.2382e-01 5.0119e+00
4.1932e-01 4.8978e+00
4.2124e-01 4.7863e+00
4.2658e-01 4.7022e+00
4.2807e-01 4.6774e+00
4.3652e-01 4.5889e+00
4.3817e-01 4.5709e+00
4.4668e-01 4.4992e+00
4.5046e-01 4.4668e+00
4.5709e-01 4.4178e+00
4.6414e-01 4.3652e+00
4.6774e-01 4.3403e+00
4.7843e-01 4.2658e+00
4.7863e-01 4.2644e+00
4.8978e-01 4.1853e+00
4.9210e-01 4.1687e+00
5.0119e-01 4.0987e+00
5.0438e-01 4.0738e+00
5.1286e-01 3.9964e+00
5.1450e-01 3.9811e+00
5.2192e-01 3.8905e+00
5.2481e-01 3.8398e+00
5.2683e-01 3.8019e+00
5.2958e-01 3.7154e+00
5.3104e-01 3.6308e+00
5.3192e-01 3.5481e+00
5.3280e-01 3.4674e+00
5.3393e-01 3.3884e+00
5.3526e-01 3.3113e+00
5.3638e-01 3.2359e+00
5.3664e-01 3.1623e+00
5.3534e-01 3.0903e+00
5.3195e-01 3.0200e+00
5.2621e-01 2.9512e+00
5.2481e-01 2.9398e+00
5.1755e-01 2.8840e+00
5.1286e-01 2.8564e+00
5.0616e-01 2.8184e+00
5.0119e-01 2.7953e+00
4.9207e-01 2.7542e+00
4.8978e-01 2.7454e+00
4.7863e-01 2.7039e+00
4.7524e-01 2.6915e+00
4.6774e-01 2.6676e+00
4.5709e-01 2.6336e+00
4.5599e-01 2.6303e+00
4.4668e-01 2.6047e+00
4.3652e-01 2.5766e+00
4.3422e-01 2.5704e+00
4.2658e-01 2.5516e+00
4.1687e-01 2.5280e+00
4.1025e-01 2.5119e+00
4.0738e-01 2.5054e+00
3.9811e-01 2.4851e+00
3.8905e-01 2.4650e+00
3.8430e-01 2.4547e+00
3.8019e-01 2.4463e+00
3.7154e-01 2.4289e+00
3.6308e-01 2.4117e+00
3.5669e-01 2.3988e+00
3.5481e-01 2.3952e+00
3.4674e-01 2.3801e+00
3.3884e-01 2.3652e+00
3.3113e-01 2.3507e+00
3.2764e-01 2.3442e+00
3.2359e-01 2.3369e+00
3.1623e-01 2.3238e+00
3.0903e-01 2.3111e+00
3.0200e-01 2.2996e+00
2.9591e-01 2.2909e+00
2.9512e-01 2.2898e+00
2.8840e-01 2.2820e+00
2.8184e-01 2.2758e+00
2.7542e-01 2.2713e+00
2.6915e-01 2.2685e+00
2.6303e-01 2.2676e+00
2.5704e-01 2.2683e+00
2.5119e-01 2.2709e+00
2.4547e-01 2.2755e+00
2.3988e-01 2.2819e+00
2.3442e-01 2.2903e+00
2.3414e-01 2.2909e+00
2.2909e-01 2.3015e+00
2.2387e-01 2.3148e+00
2.1878e-01 2.3307e+00
2.1506e-01 2.3442e+00
2.1380e-01 2.3495e+00
2.0893e-01 2.3724e+00
2.0417e-01 2.3985e+00
2.0412e-01 2.3988e+00
1.9953e-01 2.4319e+00
1.9671e-01 2.4547e+00
1.9498e-01 2.4720e+00
1.9140e-01 2.5119e+00
1.9055e-01 2.5243e+00
1.8761e-01 2.5704e+00
1.8621e-01 2.6012e+00
1.8496e-01 2.6303e+00
1.8323e-01 2.6915e+00
1.8219e-01 2.7542e+00
1.8197e-01 2.7835e+00
1.8171e-01 2.8184e+00
1.8167e-01 2.8840e+00
1.8193e-01 2.9512e+00
1.8197e-01 2.9563e+00
1.8242e-01 3.0200e+00
1.8306e-01 3.0903e+00
1.8378e-01 3.1623e+00
1.8453e-01 3.2359e+00
1.8527e-01 3.3113e+00
1.8598e-01 3.3884e+00
1.8621e-01 3.4178e+00
1.8660e-01 3.4674e+00
1.8713e-01 3.5481e+00
1.8755e-01 3.6308e+00
1.8785e-01 3.7154e+00
1.8805e-01 3.8019e+00
1.8819e-01 3.8905e+00
1.8834e-01 3.9811e+00
1.8862e-01 4.0738e+00
1.8912e-01 4.1687e+00
1.8998e-01 4.2658e+00
1.9055e-01 4.3082e+00
1.9132e-01 4.3652e+00
1.9325e-01 4.4668e+00
1.9498e-01 4.5392e+00
1.9576e-01 4.5709e+00
1.9873e-01 4.6774e+00
1.9953e-01 4.7057e+00
2.0184e-01 4.7863e+00
2.0417e-01 4.8892e+00
2.0437e-01 4.8978e+00
2.0566e-01 5.0119e+00
2.0515e-01 5.1286e+00
2.0417e-01 5.1798e+00
2.0295e-01 5.2481e+00
1.9963e-01 5.3703e+00
1.9953e-01 5.3736e+00
1.9598e-01 5.4954e+00
1.9498e-01 5.5324e+00
1.9265e-01 5.6234e+00
1.9055e-01 5.7301e+00
1.9009e-01 5.7544e+00
1.8852e-01 5.8884e+00
1.8795e-01 6.0256e+00
1.8822e-01 6.1660e+00
1.8912e-01 6.3096e+00
1.9047e-01 6.4565e+00
1.9055e-01 6.4632e+00
1.9221e-01 6.6069e+00
1.9426e-01 6.7608e+00
1.9498e-01 6.8115e+00
1.9654e-01 6.9183e+00
1.9883e-01 7.0795e+00
1.9953e-01 7.1440e+00
2.0064e-01 7.2444e+00
2.0147e-01 7.4131e+00
2.0104e-01 7.5858e+00
1.9970e-01 7.7625e+00
1.9953e-01 7.7830e+00
1.9824e-01 7.9433e+00
1.9733e-01 8.1283e+00
1.9718e-01 8.3176e+00
1.9744e-01 8.5114e+00
1.9757e-01 8.7096e+00
1.9726e-01 8.9125e+00
1.9669e-01 9.1201e+00
1.9644e-01 9.3325e+00
1.9706e-01 9.5499e+00
1.9878e-01 9.7724e+00
1.9953e-01 9.8431e+00
2.0122e-01 1.0000e+01
2.0334e-01 1.0233e+01
2.0406e-01 1.0471e+01
2.0297e-01 1.0715e+01
2.0082e-01 1.0965e+01
1.9953e-01 1.1147e+01
1.9903e-01 1.1220e+01
1.9855e-01 1.1482e+01
1.9930e-01 1.1749e+01
1.9953e-01 1.1805e+01
2.0042e-01 1.2023e+01
2.0111e-01 1.2303e+01
2.0127e-01 1.2589e+01
2.0155e-01 1.2882e+01
2.0220e-01 1.3183e+01
2.0249e-01 1.3490e+01
2.0163e-01 1.3804e+01
2.0008e-01 1.4125e+01
1.9953e-01 1.4260e+01
1.9875e-01 1.4454e+01
1.9838e-01 1.4791e+01
1.9951e-01 1.5136e+01
1.9953e-01 1.5138e+01
2.0137e-01 1.5488e+01
2.0158e-01 1.5849e+01
1.9994e-01 1.6218e+01
1.9953e-01 1.6330e+01
1.9858e-01 1.6596e+01
1.9804e-01 1.6982e+01
1.9745e-01 1.7378e+01
1.9695e-01 1.7783e+01
1.9770e-01 1.8197e+01
1.9935e-01 1.8621e+01
1.9897e-01 1.9055e+01
1.9636e-01 1.9498e+01
1.9514e-01 1.9953e+01
1.9596e-01 2.0417e+01
1.9691e-01 2.0893e+01
1.9746e-01 2.1380e+01
1.9739e-01 2.1878e+01
1.9631e-01 2.2387e+01
1.9509e-01 2.2909e+01
1.9608e-01 2.3442e+01
1.9824e-01 2.3988e+01
1.9799e-01 2.4547e+01
1.9687e-01 2.5119e+01
1.9691e-01 2.5704e+01
1.9761e-01 2.6303e+01
1.9921e-01 2.6915e+01
1.9924e-01 2.7542e+01
1.9785e-01 2.8184e+01
1.9850e-01 2.8840e+01
1.9953e-01 2.9345e+01
1.9987e-01 2.9512e+01
1.9966e-01 3.0200e+01
1.9953e-01 3.0311e+01
1.9882e-01 3.0903e+01
1.9839e-01 3.1623e+01
1.9953e-01 3.2206e+01
1.9983e-01 3.2359e+01
1.9953e-01 3.2658e+01
1.9908e-01 3.3113e+01
1.9781e-01 3.3884e+01
1.9816e-01 3.4674e+01
1.9879e-01 3.5481e+01
1.9740e-01 3.6308e+01
1.9685e-01 3.7154e+01
1.9811e-01 3.8019e+01
1.9713e-01 3.8905e+01
1.9648e-01 3.9811e+01
1.9799e-01 4.0738e+01
1.9717e-01 4.1687e+01
1.9719e-01 4.2658e+01
1.9842e-01 4.3652e+01
1.9790e-01 4.4668e+01
1.9828e-01 4.5709e+01
1.9909e-01 4.6774e+01
1.9830e-01 4.7863e+01
1.9917e-01 4.8978e+01
1.9840e-01 5.0119e+01
1.9836e-01 5.1286e+01
1.9845e-01 5.2481e+01
1.9728e-01 5.3703e+01
1.9820e-01 5.4954e+01
1.9700e-01 5.6234e+01
1.9792e-01 5.7544e+01
1.9695e-01 5.8884e+01
1.9816e-01 6.0256e+01
1.9760e-01 6.1660e+01
1.9880e-01 6.3096e+01
1.9810e-01 6.4565e+01
1.9898e-01 6.6069e+01
1.9812e-01 6.7608e+01
1.9844e-01 6.9183e+01
1.9790e-01 7.0795e+01
1.9748e-01 7.2444e+01
1.9786e-01 7.4131e+01
1.9720e-01 7.5858e+01
1.9781e-01 7.7625e+01
1.9817e-01 7.9433e+01
1.9793e-01 8.1283e+01
1.9852e-01 8.3176e+01
1.9867e-01 8.5114e+01
1.9800e-01 8.7096e+01
1.9772e-01 8.9125e+01
1.9789e-01 9.1201e+01
1.9782e-01 9.3325e+01
1.9765e-01 9.5499e+01
1.9783e-01 9.7724e+01
1.9830e-01 1.0000e+02


==> anc/dm2.txt <==
1.0000e-02
1.0233e-02
1.0471e-02
1.0715e-02
1.0965e-02
1.1220e-02
1.1482e-02
1.1749e-02
1.2023e-02
1.2303e-02
1.2589e-02
1.2882e-02
1.3183e-02
1.3490e-02
1.3804e-02
1.4125e-02
1.4454e-02
1.4791e-02
1.5136e-02
1.5488e-02
1.5849e-02
1.6218e-02
1.6596e-02
1.6982e-02
1.7378e-02
1.7783e-02
1.8197e-02
1.8621e-02
1.9055e-02
1.9498e-02
1.9953e-02
2.0417e-02
2.0893e-02
2.1380e-02
2.1878e-02
2.2387e-02
2.2909e-02
2.3442e-02
2.3988e-02
2.4547e-02
2.5119e-02
2.5704e-02
2.6303e-02
2.6915e-02
2.7542e-02
2.8184e-02
2.8840e-02
2.9512e-02
3.0200e-02
3.0903e-02
3.1623e-02
3.2359e-02
3.3113e-02
3.3884e-02
3.4674e-02
3.5481e-02
3.6308e-02
3.7154e-02
3.8019e-02
3.8905e-02
3.9811e-02
4.0738e-02
4.1687e-02
4.2658e-02
4.3652e-02
4.4668e-02
4.5709e-02
4.6774e-02
4.7863e-02
4.8978e-02
5.0119e-02
5.1286e-02
5.2481e-02
5.3703e-02
5.4954e-02
5.6234e-02
5.7544e-02
5.8884e-02
6.0256e-02
6.1660e-02
6.3096e-02
6.4565e-02
6.6069e-02
6.7608e-02
6.9183e-02
7.0795e-02
7.2444e-02
7.4131e-02
7.5858e-02
7.7625e-02
7.9433e-02
8.1283e-02
8.3176e-02
8.5114e-02
8.7096e-02
8.9125e-02
9.1201e-02
9.3325e-02
9.5499e-02
9.7724e-02
1.0000e-01
1.0233e-01
1.0471e-01
1.0715e-01
1.0965e-01
1.1220e-01
1.1482e-01
1.1749e-01
1.2023e-01
1.2303e-01
1.2589e-01
1.2882e-01
1.3183e-01
1.3490e-01
1.3804e-01
1.4125e-01
1.4454e-01
1.4791e-01
1.5136e-01
1.5488e-01
1.5849e-01
1.6218e-01
1.6596e-01
1.6982e-01
1.7378e-01
1.7783e-01
1.8197e-01
1.8621e-01
1.9055e-01
1.9498e-01
1.9953e-01
2.0417e-01
2.0893e-01
2.1380e-01
2.1878e-01
2.2387e-01
2.2909e-01
2.3442e-01
2.3988e-01
2.4547e-01
2.5119e-01
2.5704e-01
2.6303e-01
2.6915e-01
2.7542e-01
2.8184e-01
2.8840e-01
2.9512e-01
3.0200e-01
3.0903e-01
3.1623e-01
3.2359e-01
3.3113e-01
3.3884e-01
3.4674e-01
3.5481e-01
3.6308e-01
3.7154e-01
3.8019e-01
3.8905e-01
3.9811e-01
4.0738e-01
4.1687e-01
4.2658e-01
4.3652e-01
4.4668e-01
4.5709e-01
4.6774e-01
4.7863e-01
4.8978e-01
5.0119e-01
5.1286e-01
5.2481e-01
5.3703e-01
5.4954e-01
5.6234e-01
5.7544e-01
5.8884e-01
6.0256e-01
6.1660e-01
6.3096e-01
6.4565e-01
6.6069e-01
6.7608e-01
6.9183e-01
7.0795e-01
7.2444e-01
7.4131e-01
7.5858e-01
7.7625e-01
7.9433e-01
8.1283e-01
8.3176e-01
8.5114e-01
8.7096e-01
8.9125e-01
9.1201e-01
9.3325e-01
9.5499e-01
9.7724e-01
1.0000e+00
1.0233e+00
1.0471e+00
1.0715e+00
1.0965e+00
1.1220e+00
1.1482e+00
1.1749e+00
1.2023e+00
1.2303e+00
1.2589e+00
1.2882e+00
1.3183e+00
1.3490e+00
1.3804e+00
1.4125e+00
1.4454e+00
1.4791e+00
1.5136e+00
1.5488e+00
1.5849e+00
1.6218e+00
1.6596e+00
1.6982e+00
1.7378e+00
1.7783e+00
1.8197e+00
1.8621e+00
1.9055e+00
1.9498e+00
1.9953e+00
2.0417e+00
2.0893e+00
2.1380e+00
2.1878e+00
2.2387e+00
2.2909e+00
2.3442e+00
2.3988e+00
2.4547e+00
2.5119e+00
2.5704e+00
2.6303e+00
2.6915e+00
2.7542e+00
2.8184e+00
2.8840e+00
2.9512e+00
3.0200e+00
3.0903e+00
3.1623e+00
3.2359e+00
3.3113e+00
3.3884e+00
3.4674e+00
3.5481e+00
3.6308e+00
3.7154e+00
3.8019e+00
3.8905e+00
3.9811e+00
4.0738e+00
4.1687e+00
4.2658e+00
4.3652e+00
4.4668e+00
4.5709e+00
4.6774e+00
4.7863e+00
4.8978e+00
5.0119e+00
5.1286e+00
5.2481e+00
5.3703e+00
5.4954e+00
5.6234e+00
5.7544e+00
5.8884e+00
6.0256e+00
6.1660e+00
6.3096e+00
6.4565e+00
6.6069e+00
6.7608e+00
6.9183e+00
7.0795e+00
7.2444e+00
7.4131e+00
7.5858e+00
7.7625e+00
7.9433e+00
8.1283e+00
8.3176e+00
8.5114e+00
8.7096e+00
8.9125e+00
9.1201e+00
9.3325e+00
9.5499e+00
9.7724e+00
1.0000e+01
1.0233e+01
1.0471e+01
1.0715e+01
1.0965e+01
1.1220e+01
1.1482e+01
1.1749e+01
1.2023e+01
1.2303e+01
1.2589e+01
1.2882e+01
1.3183e+01
1.3490e+01
1.3804e+01
1.4125e+01
1.4454e+01
1.4791e+01
1.5136e+01
1.5488e+01
1.5849e+01
1.6218e+01
1.6596e+01
1.6982e+01
1.7378e+01
1.7783e+01
1.8197e+01
1.8621e+01
1.9055e+01
1.9498e+01
1.9953e+01
2.0417e+01
2.0893e+01
2.1380e+01
2.1878e+01
2.2387e+01
2.2909e+01
2.3442e+01
2.3988e+01
2.4547e+01
2.5119e+01
2.5704e+01
2.6303e+01
2.6915e+01
2.7542e+01
2.8184e+01
2.8840e+01
2.9512e+01
3.0200e+01
3.0903e+01
3.1623e+01
3.2359e+01
3.3113e+01
3.3884e+01
3.4674e+01
3.5481e+01
3.6308e+01
3.7154e+01
3.8019e+01
3.8905e+01
3.9811e+01
4.0738e+01
4.1687e+01
4.2658e+01
4.3652e+01
4.4668e+01
4.5709e+01
4.6774e+01
4.7863e+01
4.8978e+01
5.0119e+01
5.1286e+01
5.2481e+01
5.3703e+01
5.4954e+01
5.6234e+01
5.7544e+01
5.8884e+01
6.0256e+01
6.1660e+01
6.3096e+01
6.4565e+01
6.6069e+01
6.7608e+01
6.9183e+01
7.0795e+01
7.2444e+01
7.4131e+01
7.5858e+01
7.7625e+01
7.9433e+01
8.1283e+01
8.3176e+01
8.5114e+01
8.7096e+01
8.9125e+01
9.1201e+01
9.3325e+01
9.5499e+01
9.7724e+01
1.0000e+02


==> anc/st2.txt <==
1.0000e-04
1.0233e-04
1.0471e-04
1.0715e-04
1.0965e-04
1.1220e-04
1.1482e-04
1.1749e-04
1.2023e-04
1.2303e-04
1.2589e-04
1.2882e-04
1.3183e-04
1.3490e-04
1.3804e-04
1.4125e-04
1.4454e-04
1.4791e-04
1.5136e-04
1.5488e-04
1.5849e-04
1.6218e-04
1.6596e-04
1.6982e-04
1.7378e-04
1.7783e-04
1.8197e-04
1.8621e-04
1.9055e-04
1.9498e-04
1.9953e-04
2.0417e-04
2.0893e-04
2.1380e-04
2.1878e-04
2.2387e-04
2.2909e-04
2.3442e-04
2.3988e-04
2.4547e-04
2.5119e-04
2.5704e-04
2.6303e-04
2.6915e-04
2.7542e-04
2.8184e-04
2.8840e-04
2.9512e-04
3.0200e-04
3.0903e-04
3.1623e-04
3.2359e-04
3.3113e-04
3.3884e-04
3.4674e-04
3.5481e-04
3.6308e-04
3.7154e-04
3.8019e-04
3.8905e-04
3.9811e-04
4.0738e-04
4.1687e-04
4.2658e-04
4.3652e-04
4.4668e-04
4.5709e-04
4.6774e-04
4.7863e-04
4.8978e-04
5.0119e-04
5.1286e-04
5.2481e-04
5.3703e-04
5.4954e-04
5.6234e-04
5.7544e-04
5.8884e-04
6.0256e-04
6.1660e-04
6.3096e-04
6.4565e-04
6.6069e-04
6.7608e-04
6.9183e-04
7.0795e-04
7.2444e-04
7.4131e-04
7.5858e-04
7.7625e-04
7.9433e-04
8.1283e-04
8.3176e-04
8.5114e-04
8.7096e-04
8.9125e-04
9.1201e-04
9.3325e-04
9.5499e-04
9.7724e-04
1.0000e-03
1.0233e-03
1.0471e-03
1.0715e-03
1.0965e-03
1.1220e-03
1.1482e-03
1.1749e-03
1.2023e-03
1.2303e-03
1.2589e-03
1.2882e-03
1.3183e-03
1.3490e-03
1.3804e-03
1.4125e-03
1.4454e-03
1.4791e-03
1.5136e-03
1.5488e-03
1.5849e-03
1.6218e-03
1.6596e-03
1.6982e-03
1.7378e-03
1.7783e-03
1.8197e-03
1.8621e-03
1.9055e-03
1.9498e-03
1.9953e-03
2.0417e-03
2.0893e-03
2.1380e-03
2.1878e-03
2.2387e-03
2.2909e-03
2.3442e-03
2.3988e-03
2.4547e-03
2.5119e-03
2.5704e-03
2.6303e-03
2.6915e-03
2.7542e-03
2.8184e-03
2.8840e-03
2.9512e-03
3.0200e-03
3.0903e-03
3.1623e-03
3.2359e-03
3.3113e-03
3.3884e-03
3.4674e-03
3.5481e-03
3.6308e-03
3.7154e-03
3.8019e-03
3.8905e-03
3.9811e-03
4.0738e-03
4.1687e-03
4.2658e-03
4.3652e-03
4.4668e-03
4.5709e-03
4.6774e-03
4.7863e-03
4.8978e-03
5.0119e-03
5.1286e-03
5.2481e-03
5.3703e-03
5.4954e-03
5.6234e-03
5.7544e-03
5.8884e-03
6.0256e-03
6.1660e-03
6.3096e-03
6.4565e-03
6.6069e-03
6.7608e-03
6.9183e-03
7.0795e-03
7.2444e-03
7.4131e-03
7.5858e-03
7.7625e-03
7.9433e-03
8.1283e-03
8.3176e-03
8.5114e-03
8.7096e-03
8.9125e-03
9.1201e-03
9.3325e-03
9.5499e-03
9.7724e-03
1.0000e-02
1.0233e-02
1.0471e-02
1.0715e-02
1.0965e-02
1.1220e-02
1.1482e-02
1.1749e-02
1.2023e-02
1.2303e-02
1.2589e-02
1.2882e-02
1.3183e-02
1.3490e-02
1.3804e-02
1.4125e-02
1.4454e-02
1.4791e-02
1.5136e-02
1.5488e-02
1.5849e-02
1.6218e-02
1.6596e-02
1.6982e-02
1.7378e-02
1.7783e-02
1.8197e-02
1.8621e-02
1.9055e-02
1.9498e-02
1.9953e-02
2.0417e-02
2.0893e-02
2.1380e-02
2.1878e-02
2.2387e-02
2.2909e-02
2.3442e-02
2.3988e-02
2.4547e-02
2.5119e-02
2.5704e-02
2.6303e-02
2.6915e-02
2.7542e-02
2.8184e-02
2.8840e-02
2.9512e-02
3.0200e-02
3.0903e-02
3.1623e-02
3.2359e-02
3.3113e-02
3.3884e-02
3.4674e-02
3.5481e-02
3.6308e-02
3.7154e-02
3.8019e-02
3.8905e-02
3.9811e-02
4.0738e-02
4.1687e-02
4.2658e-02
4.3652e-02
4.4668e-02
4.5709e-02
4.6774e-02
4.7863e-02
4.8978e-02
5.0119e-02
5.1286e-02
5.2481e-02
5.3703e-02
5.4954e-02
5.6234e-02
5.7544e-02
5.8884e-02
6.0256e-02
6.1660e-02
6.3096e-02
6.4565e-02
6.6069e-02
6.7608e-02
6.9183e-02
7.0795e-02
7.2444e-02
7.4131e-02
7.5858e-02
7.7625e-02
7.9433e-02
8.1283e-02
8.3176e-02
8.5114e-02
8.7096e-02
8.9125e-02
9.1201e-02
9.3325e-02
9.5499e-02
9.7724e-02
1.0000e-01
1.0233e-01
1.0471e-01
1.0715e-01
1.0965e-01
1.1220e-01
1.1482e-01
1.1749e-01
1.2023e-01
1.2303e-01
1.2589e-01
1.2882e-01
1.3183e-01
1.3490e-01
1.3804e-01
1.4125e-01
1.4454e-01
1.4791e-01
1.5136e-01
1.5488e-01
1.5849e-01
1.6218e-01
1.6596e-01
1.6982e-01
1.7378e-01
1.7783e-01
1.8197e-01
1.8621e-01
1.9055e-01
1.9498e-01
1.9953e-01
2.0417e-01
2.0893e-01
2.1380e-01
2.1878e-01
2.2387e-01
2.2909e-01
2.3442e-01
2.3988e-01
2.4547e-01
2.5119e-01
2.5704e-01
2.6303e-01
2.6915e-01
2.7542e-01
2.8184e-01
2.8840e-01
2.9512e-01
3.0200e-01
3.0903e-01
3.1623e-01
3.2359e-01
3.3113e-01
3.3884e-01
3.4674e-01
3.5481e-01
3.6308e-01
3.7154e-01
3.8019e-01
3.8905e-01
3.9811e-01
4.0738e-01
4.1687e-01
4.2658e-01
4.3652e-01
4.4668e-01
4.5709e-01
4.6774e-01
4.7863e-01
4.8978e-01
5.0119e-01
5.1286e-01
5.2481e-01
5.3703e-01
5.4954e-01
5.6234e-01
5.7544e-01
5.8884e-01
6.0256e-01
6.1660e-01
6.3096e-01
6.4565e-01
6.6069e-01
6.7608e-01
6.9183e-01
7.0795e-01
7.2444e-01
7.4131e-01
7.5858e-01
7.7625e-01
7.9433e-01
8.1283e-01
8.3176e-01
8.5114e-01
8.7096e-01
8.9125e-01
9.1201e-01
9.3325e-01
9.5499e-01
9.7724e-01
1.0000e+00

